Interference-free Operating System: A 6 Years' Experience in Mitigating Cross-Core Interference in Linux

Real-time operating systems employ spatial and temporal isolation to guarantee predictability and schedulability of real-time systems on multi-core processors. Any unbounded and uncontrolled cross-core performance interference poses a significant threat to system time safety. However, the current Linux kernel has a number of interference issues and represents a primary source of interference. Unfortunately, existing research does not systematically and deeply explore the cross-core performance interference issue within the OS itself. This paper presents our industry practice for mitigating cross-core performance interference in Linux over the past 6 years. We have fixed dozens of interference issues in different Linux subsystems. Compared to the version without our improvements, our enhancements reduce the worst-case jitter by a factor of 8.7, resulting in a maximum 11.5x improvement over system schedulability. For the worst-case latency in the Core Flight System and the Robot Operating System 2, we achieve a 1.6x and 1.64x reduction over RT-Linux. Based on our development experience, we summarize the lessons we learned and offer our suggestions to system developers for systematically eliminating cross-core interference from the following aspects: task management, resource management, and concurrency management. Most of our modifications have been merged into Linux upstream and released in commercial distributions.

==> code/asid.c <==
 struct asid_subspace {
   core_list;
   asid_range;
   spin_lock_t lock;
   bit_map_t asid_map;
   int asid_gen;
 } iso_space, non_iso_space;
 
 /* core local variables */
 int local_gen;
 bool tlb_flush_tag;

 /* invoked upon each context switch */
 void asid_expire(void) {
   core = get_current_core();
   /* look up ASID subspace of the current core */
   ad = get_current_subspace(core);
   if (ad->asid_gen != local_gen){
     lock(ad->lock);
     allocate_asid(ad->asid_map);
     local_generation = ad->asid_generation;
     /* flush the TLB if we get a new ASID
      * and the core is not flushed before.
      */
     if (tlb_flush_tag) {
       tlb_flush();
       tlb_flush_tag = false;
     }
     unlock(ad->lock);
   }
 }
 
 /* invoked after ASID exhaustion */
 void asid_flush(void) {
   core = get_current_core();
   /* look up ASID subspace of the current core */
   ad = get_current_subspace(core);
   lock(ad->lock);
   bitmap_clear(ad->asid_map);
   inc(ad->asid_gen);
   for (i in ad->core_list)
     reserve_active_asid(i);
   for (i in ad->core_list)
     set_tlb_flush_tag(i);
   unlock(ad->lock);
   return ;
 }
